Procedural wood textures

Existing bidirectional reflectance distribution function (BRDF) models are capable of capturing the distinctive highlights produced by the fibrous nature of wood. However, capturing parameter textures for even a single specimen remains a laborious process requiring specialized equipment. In this paper we take a procedural approach to generating parameters for the wood BSDF. We characterize the elements of trees that are important for the appearance of wood, discuss techniques appropriate for representing those features, and present a complete procedural wood shader capable of reproducing the growth patterns responsible for the distinctive appearance of highly prized ``figured'' wood. Our procedural wood shader is random-access, 3D, modular, and is fast enough to generate a preview for design.

==> illus/interlocked/make_illustration.py <==
import numpy as np
import matplotlib.pyplot as plt

z = 10.0

fig = plt.figure(figsize=(4, 4), dpi=128)
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8], polar=True)
ax.get_xaxis().set_ticklabels([])
ax.get_yaxis().set_ticklabels([])

r = np.arange(0.0, 1.0, 1.0 / 1024.0)
theta = np.sin(r * 2.0 * np.pi) * z

ax.plot(theta, r)

plt.show()

